Scalable Machine Translation in Memory Constrained Environments

Machine translation is the discipline concerned with developing automated tools for translating from one human language to another. Statistical machine translation (SMT) is the dominant paradigm in this field. In SMT, translations are generated by means of statistical models whose parameters are learned from bilingual data. Scalability is a key concern in SMT, as one would like to make use of as much data as possible to train better translation systems. In recent years, mobile devices with adequate computing power have become widely available. Despite being very successful, mobile applications relying on NLP systems continue to follow a client-server architecture, which is of limited use because access to internet is often limited and expensive. The goal of this dissertation is to show how to construct a scalable machine translation system that can operate with the limited resources available on a mobile device. The main challenge for porting translation systems on mobile devices is memory usage. The amount of memory available on a mobile device is far less than what is typically available on the server side of a client-server application. In this thesis, we investigate alternatives for the two components which prevent standard translation systems from working on mobile devices due to high memory usage. We show that once these standard components are replaced with our proposed alternatives, we obtain a scalable translation system that can work on a device with limited memory.

==> mert_plot.py <==
"""
Generate the plots shown in the paper.
"""

import matplotlib.pyplot as plt


def plot_line(line, color, style='solid'):
    for i in range(len(line) - 1):
        x = [line[i][0], line[i + 1][0]]
        y = [line[i][1], line[i + 1][1]]
        linewidth = 2 if line[i][2] == 'b' else 1
        plt.plot(x, y, color, ls=style, marker='o', linewidth=linewidth)


def plot_figure1():
    line_1 = [(0, -10, 'n'), (4, 2, 'b'), (20.0 / 3, 10, 'n')]
    plot_line(line_1, 'black')
    line_2 = [(-8, -10, 'n'), (-2, -4, 'b'), (4, 2, 'n'), (10, 8, 'n')]
    plot_line(line_2, 'green')
    line_3 = [(-10, -8, 'b'), (-2, -4, 'n'), (10, 2, 'n')]
    plot_line(line_3, 'blue')
    line_4 = [(-8, -10, 'n'), (10, 3.5, 'n')]
    plot_line(line_4, 'red')

    sep_line_1 = [(-2, -10, 'n'), (-2, 10, 'n')]
    plot_line(sep_line_1, 'black', 'dashed')
    sep_line_2 = [(4, -10, 'n'), (4, 10, 'n')]
    plot_line(sep_line_2, 'black', 'dashed')

    plt.show()


def plot_figure2():
    line_1 = [(-10, 4, 'n'), (-2, 4, 'n')]
    plot_line(line_1, 'blue')
    line_2 = [(-2, 2, 'n'), (4, 2, 'n')]
    plot_line(line_2, 'green')
    line_3 = [(4, 7, 'n'), (10, 7, 'n')]
    plot_line(line_3, 'black')

    sep_line_1 = [(-2, 0, 'n'), (-2, 10, 'n')]
    plot_line(sep_line_1, 'black', 'dashed')
    sep_line_2 = [(4, 0, 'n'), (4, 10, 'n')]
    plot_line(sep_line_2, 'black', 'dashed')

    plt.show()


def plot_figure3():
    line_1 = [(-10, -5, 'b'), (0, 0, 'n'), (10, 5, 'n')]
    plot_line(line_1, 'cyan')
    line_2 = [(-5, -10, 'n'), (0, 0, 'b'), (5, 10, 'n')]
    plot_line(line_2, 'purple')
    line_3 = [(-7, -10, 'n'), (10, 7, 'n')]
    plot_line(line_3, 'orange')
    line_4 = [(-4, -10, 'n'), (10, 4, 'n')]
    plot_line(line_4, 'yellow')

    sep_line_1 = [(0, -10, 'n'), (0, 10, 'n')]
    plot_line(sep_line_1, 'black', 'dashed')

    plt.show()


def plot_figure4():
    line_1 = [(-10, 5, 'n'), (0, 5, 'n')]
    plot_line(line_1, 'cyan')
    line_2 = [(0, 1, 'n'), (10, 1, 'n')]
    plot_line(line_2, 'purple')

    sep_line_1 = [(0, 0, 'n'), (0, 10, 'n')]
    plot_line(sep_line_1, 'black', 'dashed')

    plt.show()


def plot_figure5():
    line_1 = [(-10, 9, 'n'), (-2, 9, 'n')]
    plot_line(line_1, 'black')
    line_2 = [(-2, 7, 'n'), (0, 7, 'n')]
    plot_line(line_2, 'black')
    line_3 = [(0, 3, 'n'), (4, 3, 'n')]
    plot_line(line_3, 'black')
    line_4 = [(4, 8, 'n'), (10, 8, 'n')]
    plot_line(line_4, 'black')

    sep_line_1 = [(-2, 0, 'n'), (-2, 10, 'n')]
    plot_line(sep_line_1, 'black', 'dashed')
    sep_line_2 = [(4, 0, 'n'), (4, 10, 'n')]
    plot_line(sep_line_2, 'black', 'dashed')
    sep_line_3 = [(0, 0, 'n'), (0, 10, 'n')]
    plot_line(sep_line_3, 'black', 'dashed')

    plt.show()


def main():
    # plot_figure1()
    # plot_figure2()
    # plot_figure3()
    # plot_figure4()
    plot_figure5()

if __name__ == "__main__":
  main()

